Teaching Video Generators to Remember: Eliciting Dynamic Memory for Out-of-Sight State Evolution

Video world models should maintain evolving states when evidence is unobserved, yet current generators often freeze hidden states upon interruption. This is not simply a capacity problem: pretrained video diffusion transformers already possess KV-cache mechanisms capable of non-local retrieval, but they are rarely trained to use them as dynamic memory. We introduce ReMind, a framework eliciting dynamic memory behavior via memory-oriented data, event-aware training, and cache adaptation. Organized around a taxonomy of 100+ dynamic events, we build a camera-annotated training mixture combining VLM-filtered real videos, generated hard dynamics, synthetic camera loops, and memory-interruption augmentations. Each clip is converted into a frame graph with protected anchors, degraded intervals, and explicit temporal gaps. A node-structured curriculum -- including node-drop, noisy memory, frontier continuation, and reference-cache training -- forces the model to retrieve relevant past states across interruptions rather than relying solely on local continuity. PM-RoPE, an elegant camera-phase RoPE extension, unlocks spatiotemporal retrieval at a single-attention cost while preserving pretrained pathways. ReMind achieves the best overall scores on STEVO-Bench and recovery tasks. Furthermore, general image-to-video evaluations confirm this curriculum avoids catastrophic forgetting. We have released our code, data, and models on our project page \href{https://remind-applied.github.io/}{https://remind-applied.github.io/}.

==> scripts/check_sources.py <==
#!/usr/bin/env python3
"""Check the two entry points without a TeX installation (standard library only).

This is a source/dependency sanity check, not a replacement for compilation.
"""
from pathlib import Path
import hashlib
import json
import re
import sys

ROOT = Path(__file__).resolve().parents[1]
CONFERENCE = "neurips_2026.tex"


def uncomment(text):
    return re.sub(r"(?<!\\)%[^\n]*", "", text)


def collect_inputs(path, seen=None):
    """Collect reachable manuscript inputs, including macro-defined inputs."""
    seen = set() if seen is None else seen
    text = uncomment(path.read_text())
    for name in re.findall(r"\\input\{([^}]+)\}", text):
        normalized = str(Path(name).with_suffix(""))
        if normalized in seen:
            continue
        seen.add(normalized)
        child = ROOT / (normalized + ".tex")
        if not child.is_file():
            raise ValueError(f"Missing input: {child.relative_to(ROOT)}")
        collect_inputs(child, seen)
    return seen


def main():
    errors = []
    shared = {str(p.relative_to(ROOT).with_suffix("")) for p in (ROOT / "paper").glob("*.tex")}
    for entry in [CONFERENCE, "report.tex"]:
        try:
            inputs = collect_inputs(ROOT / entry)
        except ValueError as error:
            errors.append(str(error))
            continue
        for missing in sorted(shared - inputs):
            errors.append(f"{entry} does not include shared {missing}")
    if r"\tableofcontents" in uncomment((ROOT / "report.tex").read_text()):
        errors.append("The report should not contain a table-of-contents page")
    # Every manuscript input and figure must work without sibling repositories.
    manuscript = "\n".join(uncomment(p.read_text()) for p in (ROOT / "paper").glob("*.tex"))
    for target in re.findall(r"\\(?:input|includegraphics)(?:\[[^]]*\])?\{([^}]+)\}", manuscript):
        candidates = [ROOT / (target + suffix) for suffix in ["", ".tex", ".pdf", ".png", ".jpg"]]
        if not any(p.is_file() for p in candidates):
            errors.append(f"Missing input/figure: {target}")
    keys = set(re.findall(r"@\w+\s*\{\s*([^,\s]+)", (ROOT / "main.bib").read_text()))
    citations = set()
    for group in re.findall(r"\\cite\w*\*?(?:\[[^]]*\])*\{([^}]+)\}", manuscript):
        citations.update(k.strip() for k in group.split(","))
    for key in sorted(citations - keys):
        errors.append(f"Missing bibliography key: {key}")
    manifest = json.loads((ROOT / "report-template-manifest.json").read_text())
    for name, expected in manifest["files_sha256"].items():
        path = ROOT / name
        if not path.is_file() or hashlib.sha256(path.read_bytes()).hexdigest() != expected:
            errors.append(f"Template asset changed/missing: {name}; review and update manifest deliberately")
    if errors:
        print("\n".join(errors), file=sys.stderr)
        return 1
    print(f"OK: {len(shared)} shared inputs, {len(citations)} citation keys, self-contained assets, "
          f"{len(manifest['files_sha256'])} pinned template files")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> supplementary/build_stevo_selected_gallery.py <==
#!/usr/bin/env python3
"""Build the selected joint-success STEVO gallery in the appendix."""

import argparse
import json
from pathlib import Path

import cv2
from PIL import Image, ImageDraw, ImageFont


FRAME_INDICES = (0, 40, 80)
FRAME_LABELS = ("Initial", "Middle", "Final")
COLORS = ("#35a853", "#d99018", "#1686d9")
DISPLAY_CASES = (
    "paper_over_spill_lightoff",
    "popcorn_in_pan_curtain",
    "pouring_water_into_cup_curtain",
)


def select_cases(summary_path):
    summary = json.loads(summary_path.read_text())
    by_id = {task["task_id"]: task for task in summary["tasks"]}
    for task_id in DISPLAY_CASES:
        task = by_id[task_id]
        if not (task["state_evol"] and task["occlusion_done"]):
            raise RuntimeError(f"{task_id} does not pass joint recovery")
    return list(DISPLAY_CASES)


def read_frame(video_path, frame_index):
    capture = cv2.VideoCapture(str(video_path))
    capture.set(cv2.CAP_PROP_POS_FRAMES, frame_index)
    ok, frame = capture.read()
    capture.release()
    if not ok:
        raise RuntimeError(f"cannot read frame {frame_index} from {video_path}")
    return Image.fromarray(cv2.cvtColor(frame, cv2.COLOR_BGR2RGB))


def case_label(task_id):
    for suffix, label in (
        ("_cardboard", "cardboard"),
        ("_curtain", "curtain"),
        ("_lightoff", "lights off"),
    ):
        if task_id.endswith(suffix):
            event = task_id[: -len(suffix)].replace("_", " ")
            return f"{event} / {label}"
    return task_id.replace("_", " ")


def load_font(size, bold=False):
    name = "DejaVuSans-Bold.ttf" if bold else "DejaVuSans.ttf"
    path = Path("/usr/share/fonts/truetype/dejavu") / name
    if path.exists():
        return ImageFont.truetype(str(path), size=size)
    return ImageFont.load_default(size=size)


def wrap_case_label(label, draw, font, max_width):
    event, condition = label.split(" / ", 1)
    if event == "pouring water into cup":
        return f"pouring water into\ncup / {condition}"
    lines = []
    current = ""
    for word in event.split():
        candidate = f"{current} {word}".strip()
        if current and draw.textlength(candidate, font=font) > max_width:
            lines.append(current)
            current = word
        else:
            current = candidate
    if current:
        lines.append(current)
    lines.append(condition)
    return "\n".join(lines)


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--summary", type=Path, required=True)
    parser.add_argument("--videos-dir", type=Path, required=True)
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()

    case_ids = select_cases(args.summary)

    cell_width, cell_height = 300, 169
    label_width, header_height = 320, 50
    row_gap, col_gap, border = 12, 10, 5
    canvas = Image.new(
        "RGB",
        (
            label_width + len(FRAME_INDICES) * (cell_width + col_gap) - col_gap,
            header_height + len(case_ids) * (cell_height + row_gap) - row_gap,
        ),
        "white",
    )
    draw = ImageDraw.Draw(canvas)
    header_font = load_font(26, bold=True)
    case_font = load_font(23, bold=True)

    for column, heading in enumerate(FRAME_LABELS):
        x = label_width + column * (cell_width + col_gap)
        box = draw.textbbox((0, 0), heading, font=header_font)
        text_width = box[2] - box[0]
        draw.text(
            (x + (cell_width - text_width) // 2, 10),
            heading,
            fill=COLORS[column],
            font=header_font,
        )

    for row, task_id in enumerate(case_ids):
        y = header_height + row * (cell_height + row_gap)
        label = wrap_case_label(
            case_label(task_id), draw, case_font, label_width - 20
        )
        box = draw.multiline_textbbox((0, 0), label, font=case_font, spacing=5)
        text_height = box[3] - box[1]
        draw.multiline_text(
            (12, y + (cell_height - text_height) // 2),
            label,
            fill="black",
            font=case_font,
            spacing=5,
        )
        video_path = args.videos_dir / f"{task_id}.mp4"
        for column, frame_index in enumerate(FRAME_INDICES):
            frame = read_frame(video_path, frame_index)
            frame = frame.resize((cell_width, cell_height), Image.Resampling.LANCZOS)
            x = label_width + column * (cell_width + col_gap)
            draw.rectangle(
                (
                    x - border,
                    y - border,
                    x + cell_width + border - 1,
                    y + cell_height + border - 1,
                ),
                fill=COLORS[column],
            )
            canvas.paste(frame, (x, y))

    args.output.parent.mkdir(parents=True, exist_ok=True)
    if args.output.suffix.lower() == ".pdf":
        canvas.save(args.output, "PDF", resolution=150.0)
    else:
        canvas.save(args.output)
    print(
        json.dumps(
            {
                "criterion": "official observation-control and state-progress pass; "
                "manually selected for visual legibility",
                "cases": case_ids,
            },
            indent=2,
        )
    )


if __name__ == "__main__":
    main()

